Surreal Birthdays and Their Arithmetic

Surreal numbers are created recursively, with the "birthday" being the depth of the recursion. Birthday arithmetic describes how birthdays of surreal numbers are transformed by standard arithemetic operations. This paper shows that birthday arithmetic follows simple rules.

==> Julia/addition_table.jl <==
using SurrealNumbers 
using FileIO
using LatexPrint


out_dir = "Data/"

# addition table
x = convert.(SurrealFinite, [0, 1/2, 3/4, 1, 2])
A = zeros(SurrealFinite, length(x), length(x))    
B = zeros(Int, length(x), length(x))    
C = zeros(Int, length(x), length(x))    
for i=1:length(x)
    for j=1:length(x)
        A[i,j] = x[i] + x[j]
        B[i,j] = generation(x[i]) + generation(x[j])
        C[i,j] = generation(x[i] + x[j])
    end
end

B .- C




==> rsync_figs.sh <==
#!/bin/bash
BASEDIR1="/home/mroughan/Dropbox/src/Julia/SurrealNumbers/examples/Data"
BASEDIR2="/home/mroughan/Dropbox/src/Julia/SurrealNumbers/test/Data"
FILES=`grep Figs\/ *tex | sed -e's/.*Figs\///'  | sed -e's/\.pdf.*//'  `
for f in $FILES; do
    echo $f
    if [ -e  $BASEDIR1/$f ] 
    then
       echo "$BASEDIR1/$f -> Figs/"
       rsync $BASEDIR1/$f Figs/
    elif [ -e $BASEDIR2/$f ]
    then
       echo "$BASEDIR2/$f -> Figs/"
       rsync $BASEDIR2/$f Figs/
    fi 
    if [ -e  $BASEDIR1/$f.pdf ] 
    then
       echo "$BASEDIR1/$f.pdf -> Figs/"
       rsync $BASEDIR1/$f.pdf Figs/
    elif [ -e $BASEDIR2/$f.pdf ]
    then
       echo "$BASEDIR2/$f.pdf -> Figs/"
       rsync $BASEDIR2/$f.pdf Figs/
    fi 
done


